On Separation Between Best-Iterate, Random-Iterate, and Last-Iterate Convergence of Learning in Games

Non-ergodic convergence of learning dynamics in games is widely studied recently because of its importance in both theory and practice. Recent work (Cai et al., 2024) showed that a broad class of learning dynamics, including Optimistic Multiplicative Weights Update (OMWU), can exhibit arbitrarily slow last-iterate convergence even in simple $2 \times 2$ matrix games, despite many of these dynamics being known to converge asymptotically in the last iterate. It remains unclear, however, whether these algorithms achieve fast non-ergodic convergence under weaker criteria, such as best-iterate convergence. We show that for $2\times 2$ matrix games, OMWU achieves an $O(T^{-1/6})$ best-iterate convergence rate, in stark contrast to its slow last-iterate convergence in the same class of games. Furthermore, we establish a lower bound showing that OMWU does not achieve any polynomial random-iterate convergence rate, measured by the expected duality gaps across all iterates. This result challenges the conventional wisdom that random-iterate convergence is essentially equivalent to best-iterate convergence, with the former often used as a proxy for establishing the latter. Our analysis uncovers a new connection to dynamic regret and presents a novel two-phase approach to best-iterate convergence, which could be of independent interest.

==> plots/generate.py <==
import numpy as np
import sys
import matplotlib as mpl
import matplotlib.patches as patches
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
from mpl_toolkits.axes_grid1.inset_locator import mark_inset

import tempfile
import subprocess

# For running plots for adaptive stepsizes
mpl.use('pdf')

use_latex = True
if use_latex:
    mpl.use('pgf')
    mpl.rcParams.update({
        "pgf.texsystem": "pdflatex",
        'font.family': 'serif',
        'text.usetex': True,
        'pgf.rcfonts': False,
        'pgf.preamble': r'\usepackage{times}'
    })

from matplotlib import pyplot as plt

import mpmath
from mpmath import mp, mpf
mp.dps = 200


def game_matrix(delta):
    """Returns the utility matrix for player 1."""
    return -np.array([[mpf(0.5+delta), mpf(1/2)],[mpf(0), mpf(1)]])

def simulate(A, eta, prox_fn, T, omd=True):
    x = np.ones(2) / mpf(2)
    y = np.ones(2) / mpf(2)

    # Last gradient
    gx = np.zeros(2) * mpf(0)
    gy = np.zeros(2) * mpf(0)
    
    # Sum of losses
    Lx = np.zeros(2) * mpf(0)
    Ly = np.zeros(2) * mpf(0)

    xs   = []   # List of x[0] 
    ys   = []   # List of y[0]
    gaps = []   # List of Nash equilibrium gap
    ts   = []   # List of times

    for t in range(1, T+1):
        gx_, gy_ = A @ y, -A.T @ x
        Lx += gx_
        Ly += gy_

        xs.append(x[0])
        ys.append(y[0])
        ts.append(t)
        gaps.append(gx_.max() + gy_.max())

        if omd:
            # Use OMD update
            x = prox_fn(2 * gx_ - gx, x, eta)
            y = prox_fn(2 * gy_ - gy, y, eta)
        else:
            # Use FTRL update
            x = prox_fn(Lx + gx_, np.ones(2), eta)
            y = prox_fn(Ly + gy_, np.ones(2), eta)
        assert (x >= 0).all() and abs(x.sum() - 1.0) < 1e-10
        assert (y >= 0).all() and abs(y.sum() - 1.0) < 1e-10

        gx, gy = gx_, gy_

    return xs, ys, gaps, ts 

def entropy_prox(g, x0, eta):
    """
    Returns the solution to argmax <g, x> - 1/eta KL(x, x0). 
    """
    ans = x0 * np.array([
        mp.exp(eta * (g[0] - g.max())),
        mp.exp(eta * (g[1] - g.max()))
    ])
    ans /= ans.sum()
    return ans

def log_prox(g, x0, eta):
    """
    Returns the solution to argmax <g, x> - 1/eta D(x, x0),
    where D(x, x0) is the Bregman divergence associated with the log regularizer.

    In particular, this is the solution to

    argmax (eta g[0] + 1/x0[0]) x[0] + (eta g[1] + 1/x0[1]) x[1] + log(x[0]) + log(x[1])

    Letting x[0] = a, we have the 1D optimization problem
    argmax (eta g[0] - eta g[1] + 1/x0[0] - 1/x0[1]) a + log(a) + log(1-a).

    We compute the solution to this problem in closed form.
    """
    k = -(eta * (g[0] - g[1]) + 1/x0[0] - 1/x0[1])

    if k == 0:
        a = mpf(0.5)
    elif k > 0:
        a = (1/k + 0.5) - mp.sqrt(0.25 + 1 / (k*k))
    else:
        a = (1/k + 0.5) + mp.sqrt(0.25 + 1 / (k*k))
    assert a > 0 and a < 1
    return np.array([a, 1-a])

def euclidean_prox(g, x0, eta):
    """
    Returns the solution to argmax <g, x> - 1/(2eta) ||x - x0||^2.

    This is the solution to

    argmax (2eta g[0] + 2 x0[0]) x[0] + (2eta g[1] + 2 x0[1]) x[1] - x[0]^2 - x[1]^2
    = argmax (2 eta g[0] + 2 eta g[1] - 2 x0[0] - 2 x0[1]) a - 2 a^2 + 2 a
    = argmax (2 + 2 eta g[0] - 2 eta g[1] + 2 x0[0] - 2 x0[1]) a - 2 a^2
    = clip( (2 + 2 eta g[0] - 2 eta g[1] + 2 x0[0] - 2 x0[1]) / 4 ).
    """

    k = 1/2 + (eta * (g[0] - g[1]) + (x0[0] - x0[1])) / 2
    a = np.clip(k, 0, 1)
    return np.array([a, 1-a])

def filter_data(xs, ys, gaps, ts, tol=0.0, en=lambda x: x):
    xs_filt = [xs[0]]
    ys_filt = [ys[0]]
    gaps_filt = [gaps[0]]
    ts_filt = [ts[0]]

    xrange = max([en(x) for x in xs]) - min([en(x) for x in xs])
    for (x, y, gap, t) in zip(xs, ys, gaps, ts):
        if abs(en(x)-en(xs_filt[-1]))/xrange + abs(y-ys_filt[-1]) > tol:
            xs_filt.append(x)
            ys_filt.append(y)
            gaps_filt.append(gap)
            ts_filt.append(t)
    xs_filt.append(xs[-1])
    ys_filt.append(ys[-1])
    gaps_filt.append(gaps[-1])
    ts_filt.append(ts[-1])
    print("Filtered out", len(xs) - len(xs_filt), "points out of", len(xs), "total.")

    return xs_filt, ys_filt, gaps_filt, ts_filt

def generate(fig, outfile):
    if use_latex:
        with tempfile.TemporaryDirectory() as tmpdirname:
            print("Created temporary directory", tmpdirname)
            fig.savefig(tmpdirname + "/" + outfile, bbox_inches="tight")
            subprocess.run(["pdfcrop", tmpdirname + "/" + outfile, outfile]) 
    else:
        fig.savefig(outfile, bbox_inches="tight")

def make_plot_social_dynreg(outfile, title, delta, eta, prox_fn, T=1000, omd=True, ylabel=False, lbl="XXX"):
    T = int(T+1)
    A = game_matrix(delta)
    xs, ys, gaps, ts = simulate(A, eta, prox_fn, T=T, omd=omd)

    fig, ax = plt.subplots(figsize=(2.0, 2.1))

    # Filter so that we do not have too many points in the plot.
    # xs_filt, ys_filt, gaps_filt, ts_filt = filter_data(xs, ys, gaps, ts)
    next_i = 1.0
    ts_filt = []
    gaps_filt = []
    for i in range(1, len(ts)):
        if i >= next_i - 1.0:
            ts_filt.append(ts[i])
            gaps_filt.append(gaps[i])
            while i >= next_i - 1.0:
                next_i *= 1.005
    social_filt = np.cumsum(gaps_filt)
    social_filt /= ts_filt
    print("Filtered out", len(ts) - len(ts_filt), "points out of", len(ts), "total.")
    
    ax.semilogy(ts_filt, social_filt, 'o-', ms=1, lw=1)

    intervals = []
    for i in range(len(ts_filt)):  
        if gaps_filt[i] >= 0.1:
            if len(intervals) == 0 or intervals[-1][1] < ts_filt[i-1]:
                intervals.append([ts_filt[i-1] if i > 0 else 2, ts_filt[i]])
            else:
                intervals[-1][1] = ts_filt[i]
    print(intervals)

    for (a,b) in intervals:
        ax.axvspan(a, b, ec=None, fc='red', alpha=0.5)

    ax.set_xticks([0, T])
    ax.set_xticklabels([0, lbl + "\\!\\!\\!"])
    ax.xaxis.get_majorticklabels()[1].set_horizontalalignment("right")

    ax.grid()
    ax.set_xlabel("Iteration")
    if ylabel:
        # ax.set_ylabel("Avg. social dynamic regret")
        pass

    ax.set_title(title)
    ax.set_ylim(1e-3,2e-1)
    fig.tight_layout()

    generate(fig, outfile)

if __name__ == '__main__':
    
    which = sys.argv[1] if len(sys.argv) > 1 else "all"

    print(f"== Generate '{which}' figures (pass argument to change this. Options are [constant, delta_effect, adagrad, mixed, best, all])")
 
    if which == "all":
        make_plot_social_dynreg("ftr_ent_dynreg.pdf", title="Entropy (OMWU)", delta=mpf("1e-2"), eta=mpf(1.0), T=5 * 100 * np.log(100), prox_fn=entropy_prox, omd=False, ylabel=True, lbl="$5 / \\delta \\log (1 / \\delta)$")
        make_plot_social_dynreg("ftr_log_dynreg.pdf", title="Log regularizer", delta=mpf("1e-2"), eta=mpf(1.0), T=5 * 100**2, prox_fn=log_prox, omd=False, lbl="$5 / {\\delta^2}$")
        make_plot_social_dynreg("ftr_euc_dynreg.pdf", title="Sq. Euclidean norm", delta=mpf("1e-2"), eta=mpf(1.0), T=5 * 100, prox_fn=euclidean_prox, omd=False, lbl="$5 / \\delta$")
        make_plot_social_dynreg("omd_euc_dynreg.pdf", title="OGDA", delta=mpf("1e-2"), eta=mpf(1.0), T=5 * 100, prox_fn=euclidean_prox, omd=True, lbl="$5 / \\delta$")

        # make_plot_social_dynreg("ftr_ent_dynreg_delta1e-3.pdf", title="Entropy (OMWU)", delta=mpf("1e-3"), eta=mpf(1.0), T=100000, prox_fn=entropy_prox, omd=False, ylabel=True)
        # make_plot_social_dynreg("ftr_log_dynreg_delta1e-3.pdf", title="Log regularizer", delta=mpf("1e-3"), eta=mpf(1.0), T=100000, prox_fn=log_prox, omd=False)
        # make_plot_social_dynreg("ftr_euc_dynreg_delta1e-3.pdf", title="Sq. Euclidean norm", delta=mpf("1e-3"), eta=mpf(1.0), T=100000, prox_fn=euclidean_prox, omd=False)
        # make_plot_social_dynreg("omd_euc_dynreg_delta1e-3.pdf", title="OGDA", delta=mpf("1e-3"), eta=mpf(1.0), T=100000, prox_fn=euclidean_prox, omd=True)
